Embracing a new era of highly efficient and productive quantum Monte Carlo simulations

QMCPACK has enabled cutting-edge materials research on supercomputers for over a decade. It scales nearly ideally but has low single-node efficiency due to the physics-based abstractions using array-of-structures objects, causing inefficient vectorization. We present a systematic approach to transform QMCPACK to better exploit the new hardware features of modern CPUs in portable and maintainable ways. We develop miniapps for fast prototyping and optimizations. We implement new containers in structure-of-arrays data layout to facilitate vectorizations by the compilers. Further speedup and smaller memory-footprints are obtained by computing data on the fly with the vectorized routines and expanding single-precision use. All these are seamlessly incorporated in production QMCPACK. We demonstrate upto 4.5x speedups on recent Intel processors and IBM Blue Gene/Q for representative workloads. Energy consumption is reduced significantly commensurate to the speedup factor. Memory-footprints are reduced by up-to 3.8x, opening the possibility to solve much larger problems of future.

==> figures/allBench_knl_memory.py <==
#!/bin/env python
#from pylab import *
from pylab import *
import matplotlib.pyplot as plt
import matplotlib.colors as colors
import matplotlib.cm as cmx

'''
Memory_Usage         NiO-S16   NiO-S8    Be-64     Graphite
on_KNL  Rel          49        16.7      7.666     7.34
        Opt_mp_soa   13        5.358     3.695     2.90
'''

aos=array([
[ 7.34,      7.666,   16.7,  49 ],
[ 2.90,      3.695,   5.36,  13 ]
])

speedup=array([ 2.2,  2.9,  2.4,   2.4])
x = np.linspace(0.2, 4.8, 3)
y16 = array([16,16,16]) 

#set the canvas to have space
plt.figure(figsize=(8,4))
plt.subplots_adjust(right=0.925,bottom=0.15,top=0.90)

#width of each bar
width=0.25
#number of groups
#ind=np.arange(0,10,3)
ind=np.array([1,2,3,4])
print ind
#number of columns per group
values=np.arange(4)

#select colormap
jet=plt.get_cmap("Blues")
cNorm  = colors.Normalize(vmin=-1, vmax=values[2])
scalarMap=cmx.ScalarMappable(norm=cNorm,cmap=jet)

#no gap
p0=plt.bar(ind-width,aos[0],width,color=scalarMap.to_rgba(values[0]),edgecolor = "black")
p1=plt.bar(ind,aos[1],width,color=scalarMap.to_rgba(values[2]),edgecolor = "black")

plt.legend(['Ref','Current'],
    loc='upper center',ncol=3,frameon=False,prop={'size':14})


#axes
a = plt.axes()
a.xaxis.set_tick_params(direction='in')
a.yaxis.set_tick_params(direction='in',labelsize=14)
a.set_xlim([0.2,4.8])
a.set_ylim([0,60])
a.xaxis.set_ticks(ind-0.1)
a.set_xticklabels(["Graphite", "Be-64", "NiO-32","NiO-64"], size=14)
#a.set_xlabel('N (number of splines)',size=16)
a.set_ylabel('Memory usage in GB',size=16)
a.xaxis.set_label_coords(0.5,-0.1)
a.yaxis.set_label_coords(-0.075,0.5)
a.plot(x, y16, '-',color='black', lw=1)

a.text(0.5,17.5,'MCDRAM',size=14)

#plt.title('Memory usage on KNL for the four benchmarks',y=1.05,size=16)

savefig ('allBench_knl_memory.png')

plt.show()


==> figures/allBench_speedup.py <==
#!/bin/env python
#from pylab import *
from pylab import *
import matplotlib.pyplot as plt
import matplotlib.colors as colors
import matplotlib.cm as cmx

'''
Speedup             NiO-S16   NiO-S8    Be-64   Graphite
          1S_BDW    5.2       2.6       3.4     2.9
          KNL       2.4       2.4       2.9     2.2
          BGQ       2.43      1.26      1.25    1.62
'''

#graphite Be-64 NiO-S8 NiO-S16
aos=array([
[1.62, 1.25, 1.26,  2.43],
[ 2.9,  3.4,  2.6,   5.2],
[ 2.2,  2.9,  2.4,   2.4]
])

#set the canvas to have space
plt.figure(figsize=(8,5))
plt.subplots_adjust(right=0.925,bottom=0.15,top=0.85)

#width of each bar
width=0.4
#number of groups
ind=np.arange(0,8,2)
#number of columns per group
values=np.arange(4)

#select colormap
jet=plt.get_cmap("Blues")
cNorm  = colors.Normalize(vmin=-1, vmax=values[3])
scalarMap=cmx.ScalarMappable(norm=cNorm,cmap=jet)

#no gap
#plt.bar(ind+1*width,aos[0],width,color="LimeGreen") 
plt.bar(ind+1*width,aos[0],width,color="#8c8c8c")
plt.bar(ind+2*width,aos[1],width,color=scalarMap.to_rgba(values[0]))
plt.bar(ind+3*width,aos[2],width,color=scalarMap.to_rgba(values[2]))


#axes
a = plt.axes()
a.set_xlim([0,8])
a.set_ylim([0,6])
a.xaxis.set_ticks(ind+2*width)
a.set_xticks([1,3,5,7])
a.set_xticklabels(["Graphite","Be-64","NiO-32","NiO-64"], size=16)
a.set_yticklabels(["0","1","2","3","4","5","6"], size=16)
#a.set_xlabel('N (number of splines)',size=16)
a.set_ylabel('Speedup wrt. the baseline',size=16)
a.xaxis.set_label_coords(0.5,-0.1)
a.yaxis.set_label_coords(-0.075,0.5)

#plt.title('Final speedups for the four benchmarks',y=1.05,size=16)
plt.legend(['BGQ','BDW','KNL'],
    loc='upper center',ncol=3,frameon=False,prop={'size':14})

savefig ('allBench_speedup.png')

plt.show()


==> figures/bdw_roofline.py <==
#!/bin/env python
#from pylab import *
from pylab import *
import matplotlib.pyplot as plt
import matplotlib.colors as colors
import matplotlib.cm as cmx

'''
Optimized
computeDistances 223.038 0.321
j2_v             271.402 0.494
j2_vgl           207.638 1.718
bspline_vgh      157.902 0.284
bspline_v        198.658 0.483
spo_vgl          166.971 0.366
spo_assign_v      95.248 0.344

Reference
distance     56.1502  0.142
j2_ratio     28.431   0.086
j2_ratioGrad 48.0173  0.127
bspline_vgh  90.0995  0.246
bspline_v   119.80000 0.483
spo_vgl      81.8288  0.671
j2_evalGrad   7.85707 0.067
j2_all        6.99903 0.098
'''

'''
BDW XYZ, need peak
For 2S, SP FMA peak is 2145 GFLOPS. For this 2S run, this line is cut by
L1 BW = 0.32 flop/byte
L2 BW = 1.26 flop/byte
L3 BW = 3.02 flop/byte
DRAM BW = 17.03 flop/byte
'''
s=2.
peak=2145./s
L1  =6684.05/s
L2  =1699.3/s
L3  =710.82/s
Dram=126.02/s

l1_ai_max=peak/L1
l1_ai=np.arange(0.0,l1_ai_max,0.01)
l1_ai_roof=array([l1_ai_max,100])
l1_roof=array([peak,peak])
l1_scalar_ai=array([l1_ai_max/16.,32])
l1_scalar_gflops=array([peak/16.,peak/16.])
l1_vector_ai=array([l1_ai_max/2.,32])
l1_vector_gflops=array([peak/2.,peak/2.])

l2_ai_max=peak/L2
l2_ai=np.arange(0.0,l2_ai_max,0.01)

l3_ai_max=peak/L3
l3_ai=np.arange(0.0,l3_ai_max,0.01)

dram_ai_max=peak/Dram
dram_ai=np.arange(0.0,dram_ai_max,0.01)

fname=array(["DistTable","J2","J2-vgl","Bspline-vgh","Bspline-v","SPO-vgl"])
opt_ai=    array([0.321, 0.494, 1.718, 0.284, 0.483, 0.366])
opt_gflops=array([223.0, 271.402,207.638,157.902,198.658,166.971])
ref_ai=    array([0.142,0.086,0.127,0.246,0.483,0.67])
ref_gflops=array([56.15,28.43,48.02,90.01,119.8,81.83])

plt.figure(figsize=(8,5))

#set the canvas to have space
plt.subplots_adjust(left=0.125,right=0.925,bottom=0.15,top=0.85)

#width of each bar
width=0.1
#number of groups

#select colormap
#jet=plt.get_cmap("Blues")
#cNorm  = colors.Normalize(vmin=0, vmax=values[-1])
#scalarMap=cmx.ScalarMappable(norm=cNorm,cmap=jet)

p0, =plt.plot(array([ref_ai[0],opt_ai[0]]),array([ref_gflops[0],opt_gflops[0]]),'o-',markersize=9,lw=2)
p1, =plt.plot(array([ref_ai[1],opt_ai[1]]),array([ref_gflops[1],opt_gflops[1]]),'^-',markersize=10,color="red",lw=2)
#p2, =plt.plot(array([ref_ai[2],opt_ai[2]]),array([ref_gflops[2],opt_gflops[2]]),'o-',markersize=9,lw=2)
p3, =plt.plot(array([ref_ai[3],opt_ai[3]]),array([ref_gflops[3],opt_gflops[3]]),'s-',markersize=9,color="purple",lw=2)
p4, =plt.plot(array([ref_ai[4],opt_ai[4]]),array([ref_gflops[4],opt_gflops[4]]),'h-',markersize=9,color="orange",lw=2)
#p5=plt.plot(array([ref_ai[5],opt_ai[5]]),array([ref_gflops[5],opt_gflops[5]]),'o-',markersize=9,lw=2)

#q0, =plt.plot(ref_ai[0],ref_gflops[0],'o',markersize=7.5,color="white")
#q1, =plt.plot(ref_ai[1],ref_gflops[1],'^',markersize=7.5,color="white")
##q2=plt.plot(ref_ai[2],ref_gflops[2],'o',markersize=7.5,color="white")
#q3, =plt.plot(ref_ai[3],ref_gflops[3],'s',markersize=7.5,color="white")
#q4, =plt.plot(ref_ai[4],ref_gflops[4],'h',markersize=7.5,color="white")
##q5=plt.plot(ref_ai[5],ref_gflops[5],'o',markersize=7.5,color="white")

l0, =plt.plot(l1_ai_roof,l1_roof,  '-', lw=1, color='black')
l1, =plt.plot(l1_ai,l1_ai*L1,      '-.', lw=2, color='black')
l2, =plt.plot(l2_ai,l2_ai*L2,    '--', lw=2, color='black')
l3, =plt.plot(l3_ai,l3_ai*L3,    ':', lw=2, color='black')
l4, =plt.plot(dram_ai,dram_ai*Dram,    '-', lw=2, color='black')
l5, =plt.plot(l1_scalar_ai,l1_scalar_gflops,    '-', lw=1, color='black')
l5, =plt.plot(l1_vector_ai,l1_vector_gflops,    '-', lw=1, color='black')
#l2, =plt.plot(ai_l2,bw_roof,    '-.', lw=2, color='black')
#l3, =plt.plot(ai_l1,bw_roof,    ':.', lw=2, color='black')
#plt.plot (AI0,gflops, 'o',  fillstyle='none', color='b', markersize=6, markeredgewidth=2)

#axes
a = plt.axes()
a.set_xlim([0.02,2])
a.set_ylim([20,2*peak])
a.set_xlabel('AI (FLOPS/Byte)',size=16)
a.set_ylabel('GFLOPS',size=15)
#a.xaxis.set_label_coords(0.5,-0.1)
#a.yaxis.set_label_coords(-0.075,0.5)

a.set_xscale('log')
a.set_yscale('log')

#a.xaxis.set_ticks([0.01,0.1,1,10])
#a.set_xticklabels(["0.01","0.1","1","10"], size=12)
#a.yaxis.set_ticks([10,50,100,250,500,1000])
#a.set_yticklabels(["10","50","100","250","500","1000"], size=12)

#plt.text(0.325,opt_gflops[0]-10,'AoS',size=12)
#plt.text(0.325,opt_gflops[1]-5,'SoA',size=12)
#plt.text(0.325,opt_gflops[2]-10,'AoSoA',size=12)

#plt.text(1.8,25,'Scalar Add Peak',size=12)
#plt.text(2,180,'SP Vector Add Peak',size=12)
plt.text(0.04,180,'L1',rotation=35,size=12)
plt.text(0.045,50,'L2',rotation=35,size=12)
plt.text(0.05,24,'L3',rotation=35,size=12)
plt.text(0.6,40,'DRAM',rotation=30,size=12)
plt.text(ref_ai[0]*1.15,ref_gflops[0]*0.9,'DistTable (Ref)')
plt.text(ref_ai[1]*1.15,ref_gflops[1]*0.9,'J2 (Ref)')
plt.text(ref_ai[3]*1.15,ref_gflops[3]*0.9,'Bspline-vgh (Ref)')
plt.text(ref_ai[4]*1.15,ref_gflops[4]*0.9,'Bspline-v (Ref)')
#plt.text(0.05, 40,'L2',rotation=45,size=12)
#plt.text(0.1, 40,'L3',rotation=45,size=12)
#plt.text(0.35,  40,'DDR',rotation=45,size=12)
#plt.hlines(165,0.085,32,linestyle='-',linewidth=1)
#plt.hlines(21,0.01,32,linestyle='-',linewidth=1)
#plt.text(0.0125,700,'(a) BDW',size=16)

#plt.legend([p0,p1, p3, p4],[fname[0],fname[1],fname[3],fname[4]],loc='upper left',frameon=False)


savefig ('bdw_roofline.png')

plt.show()


==> figures/effWithWalkerPerThread.py <==
#!/bin/env python
#from pylab import *
from pylab import *
import matplotlib.pyplot as plt

'''
1S_BDW  opt_mp_soa                                      
Walkers/thread Threads       Efficiency  Walkers per thread  Total walkers threads  Efficiency
        1       40      40      464.956         1               128         128     481.33
        2       80      40      465.22          2               256         128     500.634
        4       160     40      461.15          4               512         128     509.143
        8       320     40      448.466         8               1024        128     542.329
        16      640     40      445.588         16              2048        128     560.584
        32      1280    40      443.13          32              4096        128     573.17
        64      2560    40      438.941         64              8192        128     381.596
'''

'''
Walkers/thread  BDW     KNL
1               464.956 481.33
2               465.22  500.634
4               461.15  509.143
8               448.466 542.329
16              445.588 560.584
32              443.13  573.17
64              438.941 381.596
'''

efficiency=([
[ 464.956, 481.33 ],
[ 465.22,  500.634 ],
[ 461.15,  509.143],
[ 448.466, 542.329],
[ 445.588, 560.584],
[ 443.13,  573.17]
#,[ 438.941, 381.596]
  ])

eff_t=np.transpose(efficiency)

th1 = array([1,2,4,8,16,32])

#set the canvas to have space
plt.figure(figsize=(8,6))
plt.subplots_adjust(right=0.925,bottom=0.15,top=0.85)

#plot the data
plt.plot (th1,eff_t[1],'s-',  markersize=8, lw=2)
plt.plot (th1,eff_t[0],'o-',  markersize=8, lw=2)

###labels
plt.xlabel ('Walkers per thread', size=16)
plt.ylabel ('Efficiency in samples/sec.', size=16)
plt.title('Efficiency with walker/thread',y=1.05,size=16)
##
###axes
a = plt.axes()
a.set_xscale('log')
a.set_xlim([0.9,40])
a.set_ylim([0,800])
a.xaxis.set_ticks([1,2,4,8,16,32])
a.yaxis.set_ticks([200,400,600,800])
a.set_xticklabels(['1', '2', '4', '8','16','32'], size=12)
a.set_yticklabels(['200', '400', '600', '800'], size=12)

#remove this if texts are used
plt.legend(['KNL','BDW'],loc='upper left',frameon=False)

##
savefig ('effWithWalkerPerThread.png')
plt.show()


==> figures/eff_multinode_bdw_NiOS16.py <==
#!/bin/env python
#from pylab import *
from pylab import *
import matplotlib.pyplot as plt
import matplotlib.colors as colors
import matplotlib.cm as cmx

'''
opt.S16.all.dat                                                 
sockets nodes   cores   threads BlockCPU        Efficiency      ExecutionTime   Scaling Speedup
32      32      576     1152    51.173  2566.356        3.34E+02                0.00
64      64      1152    2304    25.45   5160.17 1.72E+02        1.00    4.56
128     128     2304    4608    12.769  10104.124       9.18E+01        1.99    8.93
256     256     4608    9216    6.422   20090.854       5.18E+01        3.96    17.76
512     512     9216    18432   3.1414  41071.686       3.11E+01        8.10    36.31
1024    1024                                                                    64

base.S16.all.dat                                                        
sockets nodes   cores   threads BlockCPU        Efficiency      ExecutionTime           
64      64      1152    2304    116.11  1131.029        7.67E+02        1.00    1.00
128     128     2304    4608    57.236  2254.237        3.98E+02        2.03    1.99
256     256     4608    9216    28.929  4459.965        2.21E+02        4.01    3.94
512     512     9216    18432   14.7547 8744.596        1.32E+02        7.87    7.73
                                                                                 30
[5160.17,         1131.029]
[10104.124,       2254.237]
[20090.854,      4459.965]
[41071.686,       8744.596]
[,]
'''

speedupArray= array([
  [ 4.56, 8.93, 17.76, 36.31, 64],
  [ 1.00, 1.99,    3.94,    7.73,    15    ],
  ])

effArray=array([
[5160.17,         1131.029],
[10104.124,       2254.237],
[20090.854,      4459.965],
[41071.686,       8744.596],
[0,0]
  ])

effArray_t = np.transpose(effArray);

ind_y=[1, 2, 4, 8, 16]
ind_y1=[2, 4, 8, 16, 32]
ind_y2=[1.5,3,6.0,12.0,24]
ind=[64, 128, 256, 512, 1024]

#number of columns per group
values=np.arange(3)
#select colormap
jet=plt.get_cmap("Blues")
cNorm  = colors.Normalize(vmin=-1, vmax=values[2])
scalarMap=cmx.ScalarMappable(norm=cNorm,cmap=jet)

#set the canvas to have space
#plt.figure(figsize=(8,5))
fig, ax1 = plt.subplots()
plt.subplots_adjust(right=0.925,bottom=0.15,top=0.85)

ax1.set_ylabel('Speedup wrt. Ref version (on 64 nodes)',size=15)
ax1.set_ylim([1,90])
ax1.set_yscale('log',basey=2)
ax1.set_yticks([1,2,4,8,16,32,64])
ax1.set_yticklabels([1,2,4,8,16,32,64])

ax1.plot (ind,speedupArray[0],'s-',  markersize=8, lw=2)
p1, = ax1.plot(ind,speedupArray[1],'^-',markersize=10,color="red",lw=2)


#ax1.plot (ind,ind_y,'x-',  markersize=8, color='green', lw=2)
#ax1.plot (ind,ind_y2,'s-',  markersize=8, color='yellow', lw=2)

#for i, txt in enumerate(speedupArray[0]):
#  ax1.annotate(txt, (ind[i],speedupArray[0][i]));

ax1.annotate('64x',  xy=(ind[4],speedupArray[0][4]), xytext=(ind[4]-100,speedupArray[0][4]+1), fontsize=16)

ax1.annotate('15x',  xy=(ind[4],speedupArray[1][4]), xytext=(ind[4]-100,speedupArray[1][4]+1), fontsize=16)

annotate ('', (ind[2],speedupArray[1][2]),(ind[2],speedupArray[0][2]-1), 
    arrowprops=dict({'arrowstyle':'<-'}))

ax1.annotate('~4.5x Gain',  xy=(ind[2],speedupArray[1][2]+1), xytext=(ind[2]-100,speedupArray[0][2]+1.5), fontsize=16)



#ax1.annotate('~2x Gain',  xy=(ind[2],speedupArray[1][2]+6), xytext=(ind[2],speedupArray[1][2]), fontsize=16, arrowprops=dict(facecolor='black', shrink=0.05))



#ax1.annotate('24.6x', (ind[4],speedupArray[0][4]));

ax2 = ax1.twinx()
#axes
ax2.set_yscale('log', basey=2)
ax2.set_xscale('log', basex=2)
ax2.xaxis.set_ticks(ind)
ax2.set_xticklabels(ind)

ax1.set_xlabel('Number of nodes',size=16)
ax2.set_ylabel('QMCPACK efficiency (samples/sec.) ',size=15)

ax2.set_xlim([55,1380])
ax2.set_ylim([1131,85000])
#ax2.set_yticks([15000, 24000, 48000, 98000, 196000, 392000])
#ax2.set_yticklabels([15000, 24000, 48000, 98000, 196000, 392000])

#ax2.scatter (ind,effArray[0])
#ax2.scatter(ind,effArray[1])

#ax2.plot (ind,effArray[0],'s-',  markersize=8, lw=2)
#p1, = ax2.plot(ind,effArray[1],'^-',markersize=10,color="red",lw=2)

plt.title('Performance gain on BDW Cluster for NiO-S16 benchmark',y=1.05,size=16)

ax1.legend(['Opt efficiency','Ref efficiciency' ],
    loc='upper left',ncol=3,frameon=False,prop={'size':12})

fig.tight_layout()

savefig ('eff_multinode_bdw_niOS16.png')

plt.show()


==> figures/eff_multinode_intro.py <==
#!/bin/env python
#from pylab import *
from pylab import *
import matplotlib.pyplot as plt
import matplotlib.colors as colors
import matplotlib.cm as cmx

'''
KNL
opt_flat.S8.all.dat                                                     
  Eff/node    nodes   cores   threads BlockCPU        Efficiency      ExecutionTime   Scaling Speedup wrt. Baseliine
  438.4089844     64      4096    8192    4.671   28058.175       3.17E+01        1.00    1.96
  454.8402578     128     8192    16384   2.251   58219.553       1.52E+01        2.08    2.06
  400.0458438     256     16384   32768   1.2799  102411.736      8.71E+00        3.65    1.83
  381.5759727     512     32768   65536   0.6709  195366.898      4.41E+00        6.96    1.88
  343.9011182     1024    65536   131072  0.3722  352154.745      2.30E+00        12.55   1.84

base_flat.S8.all.dat                                            
  Eff/node      nodes   cores   threads BlockCPU        Efficiency      ExecutionTime   Scaling
  223.5263594     64      4096    8192    9.162   14305.687       7.67E+01        1.00
  220.897625      128     8192    16384   4.6356  28274.896       3.86E+01        1.98
  218.2397461     256     16384   32768   2.346   55869.375       1.97E+01        3.91
  203.0958633     512     32768   65536   1.26    103985.082      9.53E+00        7.27
  187.2018604     1024    65536   131072  0.684   191694.705      5.73E+00        13.39

'''

speedupArray= array([
  [1.96,    4.07,    7.16,    13.66,    24.62    ],
  [1.00,    1.98,    3.91,    7.27,    13.39    ],
  ])

effArray=array([
[28058.175, 58219.553,  102411.736,  195366.898,  352154.745],
[14305, 28274.896,  55869.375,  103985.082,  191694.705]
  ])

ind_y=[1, 2, 4, 8, 16]
ind_y1=[2, 4, 8, 16, 32]
ind_y2=[1.5,3,6.0,12.0,24]
ind=[64, 128, 256, 512, 1024]

#number of columns per group
values=np.arange(3)
#select colormap
jet=plt.get_cmap("Blues")
cNorm  = colors.Normalize(vmin=-1, vmax=values[2])
scalarMap=cmx.ScalarMappable(norm=cNorm,cmap=jet)

#set the canvas to have space
#plt.figure(figsize=(8,5))
fig, ax1 = plt.subplots()
plt.subplots_adjust(right=0.925,bottom=0.15,top=0.85)

ax1.set_ylabel('Speedup wrt. Ref version (on 64 nodes)',size=15)
ax1.set_ylim([1,32])
ax1.set_yscale('log',basey=2)
ax1.set_yticks([1,2,4,8,16,32])
ax1.set_yticklabels([1,2,4,8,16,32])

#ax1.plot (ind,ind_y,'x-',  markersize=8, color='green', lw=2)
#ax1.plot (ind,ind_y2,'s-',  markersize=8, color='yellow', lw=2)

#for i, txt in enumerate(speedupArray[0]):
#  ax1.annotate(txt, (ind[i],speedupArray[0][i]));

ax1.annotate('24.6x',  xy=(ind[4],speedupArray[0][4]), xytext=(ind[4]-100,speedupArray[0][4]+1), fontsize=16)

ax1.annotate('13.4x',  xy=(ind[4],speedupArray[1][4]), xytext=(ind[4]-100,speedupArray[1][4]+1), fontsize=16)

annotate ('', (ind[2],speedupArray[1][2]),(ind[2],speedupArray[0][2]-1), 
    arrowprops=dict({'arrowstyle':'<-'}))

ax1.annotate('~2x Gain',  xy=(ind[2],speedupArray[1][2]+1), xytext=(ind[2]-100,speedupArray[0][2]+0.5), fontsize=16)



#ax1.annotate('~2x Gain',  xy=(ind[2],speedupArray[1][2]+6), xytext=(ind[2],speedupArray[1][2]), fontsize=16, arrowprops=dict(facecolor='black', shrink=0.05))



#ax1.annotate('24.6x', (ind[4],speedupArray[0][4]));

ax2 = ax1.twinx()
#axes
ax2.set_yscale('log', basey=2)
ax2.set_xscale('log', basex=2)
ax2.xaxis.set_ticks(ind)
ax2.set_xticklabels(ind)

ax1.set_xlabel('Number of nodes',size=16)
ax2.set_ylabel('QMCPACK efficiency (samples/sec.) ',size=15)

ax2.set_xlim([55,1380])
ax2.set_ylim([14305,524288])
ax2.set_yticks([15000, 24000, 48000, 98000, 196000, 392000])
ax2.set_yticklabels([15000, 24000, 48000, 98000, 196000, 392000])

#ax2.scatter (ind,effArray[0])
#ax2.scatter(ind,effArray[1])

ax2.plot (ind,effArray[0],'s-',  markersize=8, lw=2)
p1, = ax2.plot(ind,effArray[1],'^-',markersize=10,color="red",lw=2)

plt.title('Performance gain on Trinity KNL partition for NiO-S8 benchmark',y=1.05,size=16)

ax1.legend(['Opt efficiency','Ref efficiciency' ],
    loc='upper left',ncol=3,frameon=False,prop={'size':12})

fig.tight_layout()

savefig ('eff_multinode_intro.png')

plt.show()


==> figures/eff_multinode_knl_nioS16.py <==
#!/bin/env python
#from pylab import *
from pylab import *
import matplotlib.pyplot as plt
import matplotlib.colors as colors
import matplotlib.cm as cmx

'''
opt_flat        S16                                                     
nodes   cores   threads BlockCPU        Efficiency      ExecutionTime           Speeudp 
64      4096    8192    19.167  6838.296        1.28E+02        1.00    2.051964314     2.051775228
128     8192    16384   10.38   12629.896       6.70E+01        1.85    1.996917148     3.789497814
256     16384   32768   4.9868  26283.738       3.27E+01        3.84    2.0770835       7.886222317
512     32768   65536   2.575   50908.07        1.63E+01        7.44    2.005825243     15.27455333
1024    65536   131072  1.361   96315.228       8.29E+00        14.08   1.98471712      28.89860264
                                                                
base_flat       S16                                                     
nodes   cores   threads BlockCPU        Efficiency      ExecutionTime                   
64      4096    8192    39.33   3332.868        3.25E+02        1.00            
128     8192    16384   20.728  6323.415        1.92E+02        1.90            
256     16384   32768   10.358  12654.241       8.21E+01        3.80            
512     32768   65536   5.165   25379.013       4.16E+01        7.61            
1024    65536   131072  2.7012  48523.747       1.78E+01        14.56           

'''

spArray= array([
[2.051775228,     1.00],
[3.789497814,     1.90],
[7.886222317,     3.80],
[15.27455333,     7.61],
[28.89860264,     14.56]
  ])

speedupArray=np.transpose(spArray);

effArray=array([
[6838.296,        3332.868],
[12629.896,       6323.415],
[26283.738,       12654.241],
[50908.07,        25379.013],
[96315.228,       48523.747]
  ])

ind_y=[1, 2, 4, 8, 16]
ind_y1=[2, 4, 8, 16, 32]
ind_y2=[1.5,3,6.0,12.0,24]
ind=[64, 128, 256, 512, 1024]

#number of columns per group
values=np.arange(3)
#select colormap
jet=plt.get_cmap("Blues")
cNorm  = colors.Normalize(vmin=-1, vmax=values[2])
scalarMap=cmx.ScalarMappable(norm=cNorm,cmap=jet)

#set the canvas to have space
#plt.figure(figsize=(8,5))
fig, ax1 = plt.subplots()
plt.subplots_adjust(right=0.925,bottom=0.15,top=0.85)

ax1.set_ylabel('Speedup wrt. Ref version (on 64 nodes)',size=15)
ax1.set_ylim([1,38])
ax1.set_yscale('log',basey=2)
ax1.set_yticks([1,2,4,8,16,32])
ax1.set_yticklabels([1,2,4,8,16,32])


ax1.plot (ind,speedupArray[0],'s-',  markersize=8, lw=2)
p1, = ax1.plot(ind,speedupArray[1],'^-',markersize=10,color="red",lw=2)

#for i, txt in enumerate(speedupArray[0]):
#  ax1.annotate(txt, (ind[i],speedupArray[0][i]));

ax1.annotate('28.9x',  xy=(ind[4],speedupArray[0][4]), xytext=(ind[4]-100,speedupArray[0][4]+2), fontsize=16)

ax1.annotate('14.5x',  xy=(ind[4],speedupArray[1][4]), xytext=(ind[4]-100,speedupArray[1][4]+1), fontsize=16)

annotate ('', (ind[2],speedupArray[1][2]),(ind[2],speedupArray[0][2]-0.5), 
    arrowprops=dict({'arrowstyle':'<-'}))

ax1.annotate('~2x Gain',  xy=(ind[2],speedupArray[1][2]+1), xytext=(ind[2]-100,speedupArray[0][2]+0.5), fontsize=16)



#ax1.annotate('~2x Gain',  xy=(ind[2],speedupArray[1][2]+6), xytext=(ind[2],speedupArray[1][2]), fontsize=16, arrowprops=dict(facecolor='black', shrink=0.05))



#ax1.annotate('24.6x', (ind[4],speedupArray[0][4]));

ax2 = ax1.twinx()
#axes
ax2.set_yscale('log', basey=2)
ax2.set_xscale('log', basex=2)
ax2.xaxis.set_ticks(ind)
ax2.set_xticklabels(ind)

ax1.set_xlabel('Number of nodes',size=16)
ax2.set_ylabel('QMCPACK efficiency (samples/sec.) ',size=15)

ax2.set_xlim([55,1380])
ax2.set_ylim([3332,100000])
#ax2.set_yticks([15000, 24000, 48000, 98000, 196000, 392000])
#ax2.set_yticklabels([15000, 24000, 48000, 98000, 196000, 392000])

#ax2.scatter (ind,effArray[0])
#ax2.scatter(ind,effArray[1])

#ax2.plot (ind,effArray[0],'s-',  markersize=8, lw=2)
#p1, = ax2.plot(ind,effArray[1],'^-',markersize=10,color="red",lw=2)

plt.title('Performance gain on Trinity KNL partition for NiO-S16 benchmark',y=1.05,size=16)

ax1.legend(['Opt','Ref' ],
    loc='upper left',ncol=3,frameon=False,prop={'size':12})

fig.tight_layout()

savefig ('eff_multinode_knl_nioS16.png')

plt.show()


==> figures/knl_roofline.py <==
#!/bin/env python
#from pylab import *
from pylab import *
import matplotlib.pyplot as plt
import matplotlib.colors as colors
import matplotlib.cm as cmx


'''
Optimized
computeDistances 373.131        0.956
j2_v             398.128        1.566
j2_vgl           264.141        1.943
bspline_vgh      388.629        0.34
bspline_v        152.662        0.483
spo_vgl          178.115        0.429
spo_assign_v     212.851        0.301

Reference
distance     51.5468    0.145
j2_ratio     28.5528    0.086
j2_ratioGrad 55.1097    0.125
bspline_vgh  141.91     0.344
bspline_v    256.089    0.483
spo_vgl      69.3166    0.503
j2_evalGrad   
j2_all        
'''


s=1.
peak=4800/s
L1  =4616/s
L2  =1124/s
mram = 463/s
mCache = 361/s
Dram = 85/s

l1_ai_max=peak/L1
l1_ai=np.arange(0.0,l1_ai_max,0.01)

l1_ai_roof=array([l1_ai_max,100])
l1_roof=array([peak,peak])

l2_ai_max=peak/L2
l2_ai=np.arange(0.0,l2_ai_max,0.01)

mram_ai_max=peak/mram
mram_ai=np.arange(0.0,mram_ai_max,0.01)

dram_ai_max=peak/Dram
dram_ai=np.arange(0.0,dram_ai_max,0.01)

mCache_ai_max=peak/mCache
mCache_ai=np.arange(0.0,mCache_ai_max,0.01)


#l3_ai_max=peak/L3
#l3_ai=np.arange(0.0,l3_ai_max,0.01)

am_opt=(
        [373.131,        0.956],
        [398.128,        1.566],
        [264.141,        1.943],
        [388.629,        0.34],
        [152.662,        0.483],
        [178.115,        0.429]
    )
am_ref=(
        [51.5468,    0.145],
        [28.5528,    0.086],
        [55.1097,    0.125],
        [141.91,    0.344],
        [256.089,    0.483],
        [69.3166,   0.503]   
    )
am_opt_t = np.transpose(am_opt);
am_ref_t = np.transpose(am_ref);

fname=array(["DistTable","J2","J2-vgl","Bspline-vgh","Bspline-v","SPO-vgl"])
opt_ai=   am_opt_t[1] 
opt_gflops=am_opt_t[0]

ref_ai = am_ref_t[1]
ref_gflops = am_ref_t[0]

#opt_ai=    array([0.321, 0.494, 1.718, 0.284, 0.483, 0.366])
#opt_gflops=array([223.0, 271.402,207.638,157.902,198.658,166.971])
#ref_ai=    array([0.142,0.086,0.127,0.246,0.483,0.67])
#ref_gflops=array([56.15,28.43,48.02,90.01,119.8,81.83])

plt.figure(figsize=(8,5))

#set the canvas to have space
plt.subplots_adjust(left=0.125,right=0.925,bottom=0.15,top=0.85)

#width of each bar
width=0.1
#number of groups

#select colormap
#jet=plt.get_cmap("Blues")
#cNorm  = colors.Normalize(vmin=0, vmax=values[-1])
#scalarMap=cmx.ScalarMappable(norm=cNorm,cmap=jet)

p0, =plt.plot(array([ref_ai[0],opt_ai[0]]),array([ref_gflops[0],opt_gflops[0]]),'o-',markersize=9,lw=2)
p1, =plt.plot(array([ref_ai[1],opt_ai[1]]),array([ref_gflops[1],opt_gflops[1]]),'s-',markersize=9,color="red",lw=2)
#p2, =plt.plot(array([ref_ai[2],opt_ai[2]]),array([ref_gflops[2],opt_gflops[2]]),'o-',markersize=9,lw=2)
p3, =plt.plot(array([ref_ai[3],opt_ai[3]]),array([ref_gflops[3],opt_gflops[3]]),'^-',markersize=9,color="purple",lw=2)
p4, =plt.plot(array([ref_ai[4],opt_ai[4]]),array([ref_gflops[4],opt_gflops[4]]),'h-',markersize=9,color="orange",lw=2)
#p5=plt.plot(array([ref_ai[5],opt_ai[5]]),array([ref_gflops[5],opt_gflops[5]]),'o-',markersize=9,lw=2)

q0, =plt.plot(ref_ai[0],ref_gflops[0],'o',markersize=7.5,color="white")
q1, =plt.plot(ref_ai[1],ref_gflops[1],'s',markersize=7.5,color="white")
#q2=plt.plot(ref_ai[2],ref_gflops[2],'o',markersize=7.5,color="white")
q3, =plt.plot(ref_ai[3],ref_gflops[3],'^',markersize=7.5,color="white")
q4, =plt.plot(ref_ai[4],ref_gflops[4],'h',markersize=7.5,color="white")
#q5=plt.plot(ref_ai[5],ref_gflops[5],'o',markersize=7.5,color="white")

l0, =plt.plot(l1_ai_roof,l1_roof,  '-', lw=1, color='black')
l1, =plt.plot(l1_ai,l1_ai*L1,  '-.', lw=2, color='black')
l2, =plt.plot(l2_ai,l2_ai*L2,    '--', lw=2, color='black')
l3, = plt.plot(mram_ai,mram_ai*mram,    '--', lw=2, color='black')
#l4, = plt.plot(mCache_ai,mCache_ai*mCache,    '--', lw=2, color='black')
l5, =plt.plot(dram_ai,dram_ai*Dram,    '-', lw=2, color='black')

#axes
a = plt.axes()
a.set_xlim([0.02,2])
a.set_ylim([20,2*peak])
a.set_xlabel('AI (FLOPS/Byte)',size=16)
a.set_ylabel('GFLOPS',size=15)
#a.xaxis.set_label_coords(0.5,-0.1)
#a.yaxis.set_label_coords(-0.075,0.5)

a.set_xscale('log')
a.set_yscale('log')

#a.xaxis.set_ticks([0.01,0.1,1,10])
#a.set_xticklabels(["0.01","0.1","1","10"], size=12)
a.yaxis.set_ticks([10,50,100,250,500,1000,6000])
a.set_yticklabels([10,50,100,250,500,1000,6000], size=12)

plt.legend([p0,p1, p3, p4],[fname[0],fname[1],fname[3],fname[4]],loc='upper left',frameon=False)


savefig ('knl_roofline.png')

plt.show()


==> figures/multinode_intro.py <==
#!/bin/env python
#from pylab import *
from pylab import *
import matplotlib.pyplot as plt
import matplotlib.colors as colors
import matplotlib.cm as cmx

'''
KNL
opt_flat.S8.all.dat                                                     
  Eff/node    nodes   cores   threads BlockCPU        Efficiency      ExecutionTime   Scaling Speedup wrt. Baseliine
  438.4089844     64      4096    8192    4.671   28058.175       3.17E+01        1.00    1.96
  454.8402578     128     8192    16384   2.251   58219.553       1.52E+01        2.08    2.06
  400.0458438     256     16384   32768   1.2799  102411.736      8.71E+00        3.65    1.83
  381.5759727     512     32768   65536   0.6709  195366.898      4.41E+00        6.96    1.88
  343.9011182     1024    65536   131072  0.3722  352154.745      2.30E+00        12.55   1.84

base_flat.S8.all.dat                                            
  Eff/node      nodes   cores   threads BlockCPU        Efficiency      ExecutionTime   Scaling
  223.5263594     64      4096    8192    9.162   14305.687       7.67E+01        1.00
  220.897625      128     8192    16384   4.6356  28274.896       3.86E+01        1.98
  218.2397461     256     16384   32768   2.346   55869.375       1.97E+01        3.91
  203.0958633     512     32768   65536   1.26    103985.082      9.53E+00        7.27
  187.2018604     1024    65536   131072  0.684   191694.705      5.73E+00        13.39

'''


scaling=array([
  [1.00, 2.08, 3.65, 6.96, 12.55],
  [1.00, 1.98, 3.91, 7.27, 13.39],
  [ 438.4089844, 454.8402578,    400.0458438,    381.5759727,    343.9011182],
  [ 223.5263594,    220.897625,    218.2397461,    203.0958633,    187.2018604]
])

ind_y=[1, 2, 4, 8, 16]
ind=[64, 128, 256, 512, 1024]

#number of columns per group
values=np.arange(3)
#select colormap
jet=plt.get_cmap("Blues")
cNorm  = colors.Normalize(vmin=-1, vmax=values[2])
scalarMap=cmx.ScalarMappable(norm=cNorm,cmap=jet)

#set the canvas to have space
#plt.figure(figsize=(8,5))
fig, ax1 = plt.subplots()
plt.subplots_adjust(right=0.925,bottom=0.15,top=0.85)

ax1.plot (ind,scaling[0],'s-',  markersize=8, lw=2)
p1, =ax1.plot(ind,scaling[1],'^-',markersize=10,color="red",lw=2)

#axes
ax1.set_yscale('log')
ax1.set_xscale('log')

ax1.xaxis.set_ticks(ind)
ax1.yaxis.set_ticks(ind_y)
ax1.set_xticklabels(ind)
ax1.set_yticklabels(ind_y)

ax1.set_xlabel('Number of nodes',size=16)
ax1.set_ylabel('Speedup wrt. 64 nodes',size=15)


ax2 = ax1.twinx()
ax2.set_ylabel('QMCPACK efficiency (samples/sec.)',size=15)
p1, =ax2.plot(ind,scaling[2],'o-',markersize=10,color="yellow",lw=2)
p1, =ax2.plot(ind,scaling[3],'x-',markersize=10,color="green",lw=2)

ax2.set_ylim([0,800])
ax2.yaxis.set_ticks([0,200,400,600,800])

ax1.set_xlim([55,1180])
ax1.set_ylim([0.9,24])

plt.title('NiO-S8 scaling and efficiency on Trinity KNL partition',y=1.05,size=16)

ax1.legend(['Opt speedup','Ref speedup' ],
    loc='upper left',ncol=3,frameon=False,prop={'size':12})

ax2.legend(['Opt efficiency', 'Ref efficiency'],
    loc='lower right',ncol=3,frameon=False,prop={'size':12})

fig.tight_layout()

savefig ('multinode_intro.png')

plt.show()


==> figures/multinode_nio16_combo.py <==
#!/bin/env python
#from pylab import *
from pylab import *
import matplotlib.pyplot as plt
import matplotlib.colors as colors
import matplotlib.cm as cmx

'''
Update BDW 03-24-2017

base.S16.all.dat
nodes cores threads BlockCPU Efficiency ExecutionTime
32 1152 2304   
64 2304 4608 57.70 2236.171 3.6309e+02
128 4608 9216 28.930 4459.837 1.8341e+02
256 9216 18432 14.499 8898.523 9.9115e+01
512 18432 36864 8.3618 17634.514 6.7234e+01

opt.S16.all.dat 
nodes cores threads BlockCPU Efficiency ExecutionTime
32 1152 2304 25.671 5115.873 1.6174e+02
64 2304 4608 12.645 10203.483 7.9580e+01
128 4608 9216 6.278 20553.231 3.9569e+01
256 9216 18432 3.1331 41181.077 1.9713e+01
512 18432 36864 1.8003 81906.786 1.1292e+01

BDW-not correct
opt.S16.all.dat                                                 
sockets nodes   cores   threads BlockCPU        Efficiency      ExecutionTime   Scaling Speedup
32      32      576     1152    51.173  2566.356        3.34E+02                0.00
64      64      1152    2304    25.45   5160.17         1.72E+02        1.00    4.56
128     128     2304    4608    12.769  10104.124       9.18E+01        1.99    8.93
256     256     4608    9216    6.422   20090.854       5.18E+01        3.96    17.76
512     512     9216    18432   3.1414  41071.686       3.11E+01        8.10    36.31
1024    1024                                                                    64

base.S16.all.dat                                                        
sockets nodes   cores   threads BlockCPU        Efficiency      ExecutionTime           
64      64      1152    2304    116.11  1131.029        7.67E+02        1.00    1.00
128     128     2304    4608    57.236  2254.237        3.98E+02        2.03    1.99
256     256     4608    9216    28.929  4459.965        2.21E+02        4.01    3.94
512     512     9216    18432   14.7547 8744.596        1.32E+02        7.87    7.73

KNL
opt_flat        S16                                                     
nodes   cores   threads BlockCPU        Efficiency      ExecutionTime           Speeudp 
64      4096    8192    19.167  6838.296        1.28E+02        1.00    2.051964314     2.051775228
128     8192    16384   10.38   12629.896       6.70E+01        1.85    1.996917148     3.789497814
256     16384   32768   4.9868  26283.738       3.27E+01        3.84    2.0770835       7.886222317
512     32768   65536   2.575   50908.07        1.63E+01        7.44    2.005825243     15.27455333
1024    65536   131072  1.361   96315.228       8.29E+00        14.08   1.98471712      28.89860264
                                                                
base_flat       S16                                                     
nodes   cores   threads BlockCPU        Efficiency      ExecutionTime                   
64      4096    8192    39.33   3332.868        3.25E+02        1.00            
128     8192    16384   20.728  6323.415        1.92E+02        1.90            
256     16384   32768   10.358  12654.241       8.21E+01        3.80            
512     32768   65536   5.165   25379.013       4.16E+01        7.61            
1024    65536   131072  2.7012  48523.747       1.78E+01        14.56           
                                                                                 30
'''


#ind     =array([64, 128, 256, 512, 1024])
ind     =array([1,2,4,8,16])

bdw_base=array([2236.171/2.,2236.171 ,4459.837 ,8898.523 ,17634.514])
bdw_opt=array([5115.873 ,10203.483 ,20553.231 ,41181.077 ,81906.786])

knl_base=array([3332.868  ,6323.415  ,12654.241 ,25379.013 ,48523.747])
knl_opt=array([6838.296    , 12629.896 , 26283.738 , 50908.07 , 96315.228])

bdw_o_speedup=bdw_opt[0]/bdw_base[0]
knl_b_speedup=knl_base[0]/bdw_base[0]
knl_o_speedup=knl_opt[0]/bdw_base[0]

ideal=np.arange(1,20,0.01)

#number of columns per group
values=np.arange(3)
#select colormap
jet=plt.get_cmap("Blues")
cNorm  = colors.Normalize(vmin=-1, vmax=values[2])
scalarMap=cmx.ScalarMappable(norm=cNorm,cmap=jet)

#bdw_color=scalarMap.to_rgba(values[0])
knl_color=scalarMap.to_rgba(values[2])

print knl_opt[0]/bdw_base[0], bdw_opt[0]/bdw_base[0], knl_base[0]/bdw_base[0]

plt.figure(figsize=(9,6))
ax1=plt.axes()
#set the canvas to have space
#plt.figure(figsize=(8,5))
#fig, ax1 = plt.subplots()
plt.subplots_adjust(left=0.1,right=0.925,bottom=0.15,top=0.95)

ax1.set_ylabel('Speedup',size=16)
ax1.set_ylim([0,100])
ax1.set_xlim([0,18])
#ax1.set_xscale('log')
#ax1.set_yscale('log',basey=2)
ax1.set_yticks([0,20,40,60,80,100])
ax1.set_yticklabels([0,20,40,60,80,100],size=16)
ax1.xaxis.set_tick_params(direction='in',labelsize=16)
ax1.yaxis.set_tick_params(direction='in',labelsize=16)
plt.xlabel ('# of KNL nodes (BDW sockets)', size=16)

ax1.set_xticks([1,2,4,8,16])
#ax1.set_xticks([64,128,256,512,1024])
ax1.set_xticklabels([64,128,256,512,1024], size=16)
l0, =plt.plot(ideal,ideal,  '-',               lw=1, color='grey')
l1, =plt.plot(ideal,ideal*bdw_o_speedup,  '-', lw=1, color='grey')
l2, =plt.plot(ideal,ideal*knl_b_speedup,  '-', lw=1, color='grey')
l3, =plt.plot(ideal,ideal*knl_o_speedup,  '-', lw=1, color='grey')

#bdw_b, =plt.plot(ind,bdw_base/bdw_base[0],'^:', color=bdw_color, markersize=10, lw=3)
#bdw_o, =plt.plot(ind,bdw_opt/bdw_base[0],'^--',  color=bdw_color, markersize=10, lw=3)
bdw_b, =plt.plot(ind,bdw_base/bdw_base[0],'^:', color='#33ccff' , markersize=10, lw=3)
bdw_o, =plt.plot(ind,bdw_opt/bdw_base[0],'^--',  color='#33ccff' , markersize=10, lw=3)

knl_b, =plt.plot(ind,knl_base/bdw_base[0],'o:', color=knl_color, markersize=9, lw=3)
knl_o, =plt.plot(ind,knl_opt/bdw_base[0], 'o--',   color=knl_color, markersize=9, lw=3)

#bdw_b, =plt.plot(ind,bdw_base/bdw_base[0],'^:', color="red", markersize=10, lw=2)
#bdw_o, =plt.plot(ind,bdw_opt/bdw_base[0],'^--', color="red", markersize=9, lw=2)
#
#knl_b, =plt.plot(ind,knl_base/bdw_base[0],'o:', color="cyan", markersize=10, lw=2)
#knl_o, =plt.plot(ind,knl_opt/bdw_base[0], 'o--',color="cyan", markersize=9, lw=2)

plt.legend([knl_o,bdw_o,knl_b,bdw_b,l0],
        ['Current@KNL (6.1)','Current@BDW (4.5)','Ref@KNL (3.0)','Ref@BDW (1.0)','Ideal scaling'],
        loc='upper left', ncol=1,frameon=False,prop={'size':14})
#        loc='lower right',ncol=1,frameon=False,prop={'size':12})

#plt.text(0.95,80,'128 threads/task @KNL',size=14) 
#plt.text(1.0,60,'36 threads/task @BDW',size=14) 

#plt.plot(ind,bdw_base/bdw_base[0],'s--', color="black", markersize=8, lw=2)
#plt.plot(ind,bdw_opt/bdw_base[0],'s-',  color="black", markersize=8, lw=2)

#ax1.annotate('~4.5x Gain',  xy=(ind[2],speedupArray[1][2]+1), xytext=(ind[2]-100,speedupArray[0][2]+1.5), fontsize=16)

#ax1.annotate('4.5x',  xy=(ind[3]+0.75,bdw_base[3]/bdw_base[0]+1), xytext=(ind[3]+0.75,bdw_base[3]/bdw_base[0]+13), fontsize=16)
#annotate ('', (ind[3]+0.5,bdw_base[3]/bdw_base[0]+1),(ind[3]+0.5,bdw_opt[3]/bdw_base[0]+0.5), arrowprops=dict({'arrowstyle':'<-'}))
#
#ax1.annotate('2.0x',  xy=(ind[4]+0.75,knl_base[4]/bdw_base[0]+1), xytext=(ind[4]+0.65,knl_opt[3]/bdw_base[0]+13), fontsize=16)
#annotate ('', (ind[4]+0.5,knl_base[4]/bdw_base[0]+1),(ind[4]+0.5,knl_opt[4]/bdw_base[0]+0.5), arrowprops=dict({'arrowstyle':'<-'}))

#plt.title('Normalized Performance of NiO-S16',size=16)

#ax1.legend(['Opt efficiency','Ref efficiciency' ],
#    loc='upper left',ncol=3,frameon=False,prop={'size':12})


savefig ('multinode_nio16_combo.png')

plt.show()


==> figures/niS16_memoryUsage.py <==
#!/bin/env python
#from pylab import *
from pylab import *
import matplotlib.pyplot as plt
import matplotlib.colors as colors
import matplotlib.cm as cmx

'''
                   Efficiency                      Speedup                       Memory usage    
NiO S16              1S_BDW  KNL_cache  KNL_Flat   1S_BDW  KNL_Cache   KNL_Flat    1S_BDW  KNL
        rel          18.415  53.73      0           1.0     2.9        0.0         41      49
        rel_MP       46.714  67.84      0           2.5     3.7        0.0         23      31
        OPT_MP_SOA   96.578  125.86     130.04      5.2     6.8        7.1         9.686   13

'''

aos=array([
[41,      49  ], 
[23,    31],
[9.686,     13]])

aos_t = np.transpose(aos)

#set the canvas to have space
plt.figure(figsize=(8,5))
plt.subplots_adjust(right=0.925,bottom=0.15,top=0.85)

#width of each bar
width=0.5
#number of groups
ind=np.arange(0,7,3)
#number of columns per group
values=np.arange(2)

#select colormap
jet=plt.get_cmap("Blues")
cNorm  = colors.Normalize(vmin=-1, vmax=values[1])
scalarMap=cmx.ScalarMappable(norm=cNorm,cmap=jet)

#no gap
plt.bar(ind+width,aos_t[0],width,color=scalarMap.to_rgba(values[0]))
plt.bar(ind+2*width,aos_t[1],width,color=scalarMap.to_rgba(values[1]))
#plt.bar(ind+3*width,aos_t[2],width,color=scalarMap.to_rgba(values[2]))


#axes
a = plt.axes()
a.set_xlim([0,8])
a.set_ylim([0,50])
a.xaxis.set_ticks(ind+1.5*width)
a.set_xticklabels(["Baseline","Baseline+MP","Opt+MP"], size=12)
#a.set_xlabel('N (number of splines)',size=16)
a.set_ylabel('Memory usage in GB',size=16)
a.xaxis.set_label_coords(0.5,-0.1)
a.yaxis.set_label_coords(-0.075,0.5)

plt.title('NiO-S16 benchmark, memory usage with optimization steps',y=1.05,size=16)
plt.legend(['BDW','KNL-Cache','KNL-Flat'],
    loc='upper center',ncol=3,frameon=False,prop={'size':12})

savefig ('niS16_memoryUsage.png')

plt.show()


==> figures/niS16_speedup.py <==
#!/bin/env python
#from pylab import *
from pylab import *
import matplotlib.pyplot as plt
import matplotlib.colors as colors
import matplotlib.cm as cmx

'''
                   Efficiency                      Speedup                       Memory usage    
NiO S16              1S_BDW  KNL_cache  KNL_Flat   1S_BDW  KNL_Cache   KNL_Flat    1S_BDW  KNL
        rel          18.415  53.73      0           1.0     2.9        0.0         41      49
        rel_MP       46.714  67.84      0           2.5     3.7        0.0         23      31
        OPT_MP_SOA   96.578  125.86     130.04      5.2     6.8        7.1         9.686   13

'''


aos=array([
[1.0,     2.9,        0.0],
[2.5,     3.7,        0.0],
[5.2,     6.8,        7.1]
])

aos_t = np.transpose(aos)

#set the canvas to have space
plt.figure(figsize=(8,5))
plt.subplots_adjust(right=0.925,bottom=0.15,top=0.85)

#width of each bar
width=0.5
#number of groups
ind=np.arange(0,7,3)
#number of columns per group
values=np.arange(3)

#select colormap
jet=plt.get_cmap("Blues")
cNorm  = colors.Normalize(vmin=-1, vmax=values[2])
scalarMap=cmx.ScalarMappable(norm=cNorm,cmap=jet)

knc=2
bdw=1
knl=8

#no gap
plt.bar(ind+width,aos_t[0],width,color=scalarMap.to_rgba(values[0]))
plt.bar(ind+2*width,aos_t[1],width,color=scalarMap.to_rgba(values[1]))
plt.bar(ind+3*width,aos_t[2],width,color=scalarMap.to_rgba(values[2]))
#plt.bar(ind+width*2,aos_t[2],width,color=scalarMap.to_rgba(values[1]))
#plt.bar(ind+0.5,soa_t[knc],width,color=scalarMap.to_rgba(values[3]))
#plt.bar(ind+0.6,aos_t[knl],width,color=scalarMap.to_rgba(values[4]))
#plt.bar(ind+0.7,soa_t[knl],width,color=scalarMap.to_rgba(values[5]))


#axes
a = plt.axes()
a.set_xlim([0,8])
a.set_ylim([0,8])
a.xaxis.set_ticks(ind+2*width)
a.set_xticklabels(["Baseline","Baseline+MP","Opt+MP"], size=12)
#a.set_xlabel('N (number of splines)',size=16)
a.set_ylabel('Speedup wrt. BDW baseline',size=16)
a.xaxis.set_label_coords(0.5,-0.1)
a.yaxis.set_label_coords(-0.075,0.5)

plt.title('NiO-S16 benchmark, Speedup with optimization steps',y=1.05,size=16)
plt.legend(['BDW','KNL-Cache','KNL-Flat'],
    loc='upper center',ncol=3,frameon=False,prop={'size':12})

savefig ('niS16_speedup.png')

plt.show()


==> figures/niS8_memoryUsage.py <==
#!/bin/env python
#from pylab import *
from pylab import *
import matplotlib.pyplot as plt
import matplotlib.colors as colors
import matplotlib.cm as cmx

'''
                Efficiency                      Speedup                 Memory usage    
NiO S8                  1S_BDW  KNL_cache KNL_Flat     1S_BDW  KNL_Cache  KNL_Flat     1S_BDW  KNL
        rel             168.794 228.01    0            1.00    1.35    0.00            13      16.7
        rel_MP          215.314 265.12    265.222      1.28    1.57    1.57            7.84    10
        OPT_MP_SOA      444.91  541.07    545.419      2.64    3.21    3.23            3.3     5.358

'''


aos=array([
[13,      16.7  ], 
[7.84,    10],
[3.3,     5.358]])

aos_t = np.transpose(aos)

#set the canvas to have space
plt.figure(figsize=(8,5))
plt.subplots_adjust(right=0.925,bottom=0.15,top=0.85)

#width of each bar
width=0.5
#number of groups
ind=np.arange(0,7,3)
#number of columns per group
values=np.arange(2)

#select colormap
jet=plt.get_cmap("Blues")
cNorm  = colors.Normalize(vmin=-1, vmax=values[1])
scalarMap=cmx.ScalarMappable(norm=cNorm,cmap=jet)

#no gap
plt.bar(ind+width,aos_t[0],width,color=scalarMap.to_rgba(values[0]))
plt.bar(ind+2*width,aos_t[1],width,color=scalarMap.to_rgba(values[1]))
#plt.bar(ind+3*width,aos_t[2],width,color=scalarMap.to_rgba(values[2]))


#axes
a = plt.axes()
a.set_xlim([0,8])
a.set_ylim([0,20])
a.xaxis.set_ticks(ind+1.5*width)
a.set_xticklabels(["Baseline","Baseline+MP","Opt+MP"], size=12)
#a.set_xlabel('N (number of splines)',size=16)
a.set_ylabel('Memory usage in GB',size=16)
a.xaxis.set_label_coords(0.5,-0.1)
a.yaxis.set_label_coords(-0.075,0.5)

plt.title('NiO-S8 benchmark, memory usage with optimization steps',y=1.05,size=16)
plt.legend(['BDW','KNL-Cache','KNL-Flat'],
    loc='upper center',ncol=3,frameon=False,prop={'size':12})

savefig ('niS8_memoryUsage.png')

plt.show()


==> figures/niS8_speedup.py <==
#!/bin/env python
#from pylab import *
from pylab import *
import matplotlib.pyplot as plt
import matplotlib.colors as colors
import matplotlib.cm as cmx

'''
                Efficiency                      Speedup                 Memory usage    
NiO S8                  1S_BDW  KNL_cache KNL_Flat     1S_BDW  KNL_Cache  KNL_Flat     1S_BDW  KNL
        rel             168.794 228.01    0            1.00    1.35    0.00            13      16.7
        rel_MP          215.314 265.12    265.222      1.28    1.57    1.57            7.84    10
        OPT_MP_SOA      444.91  541.07    545.419      2.64    3.21    3.23            3.3     5.358

'''


aos=array([
[ 1.00,   1.35,    0.00 ], 
[1.28,    1.57,    1.57],
[2.64,    3.21,    3.23 ]])

aos_t = np.transpose(aos)

#set the canvas to have space
plt.figure(figsize=(8,5))
plt.subplots_adjust(right=0.925,bottom=0.15,top=0.85)

#width of each bar
width=0.5
#number of groups
ind=np.arange(0,7,3)
#number of columns per group
values=np.arange(3)

#select colormap
jet=plt.get_cmap("Blues")
cNorm  = colors.Normalize(vmin=-1, vmax=values[2])
scalarMap=cmx.ScalarMappable(norm=cNorm,cmap=jet)

knc=2
bdw=1
knl=8

#no gap
plt.bar(ind+width,aos_t[0],width,color=scalarMap.to_rgba(values[0]))
plt.bar(ind+2*width,aos_t[1],width,color=scalarMap.to_rgba(values[1]))
plt.bar(ind+3*width,aos_t[2],width,color=scalarMap.to_rgba(values[2]))
#plt.bar(ind+width*2,aos_t[2],width,color=scalarMap.to_rgba(values[1]))
#plt.bar(ind+0.5,soa_t[knc],width,color=scalarMap.to_rgba(values[3]))
#plt.bar(ind+0.6,aos_t[knl],width,color=scalarMap.to_rgba(values[4]))
#plt.bar(ind+0.7,soa_t[knl],width,color=scalarMap.to_rgba(values[5]))


#axes
a = plt.axes()
a.set_xlim([0,8])
a.set_ylim([0,4])
a.xaxis.set_ticks(ind+2*width)
a.set_xticklabels(["Baseline","Baseline+MP","Opt+MP"], size=12)
#a.set_xlabel('N (number of splines)',size=16)
a.set_ylabel('Speedup wrt. BDW baseline',size=16)
a.xaxis.set_label_coords(0.5,-0.1)
a.yaxis.set_label_coords(-0.075,0.5)

plt.title('NiO-S8 benchmark, Speedup with optimization steps',y=1.05,size=16)
plt.legend(['BDW','KNL-Cache','KNL-Flat'],
    loc='upper center',ncol=3,frameon=False,prop={'size':12})

savefig ('niS8_speedup.png')

plt.show()


==> figures/nio8_bdw_profile_roofline.py <==
#!/bin/env python
#from pylab import *
from pylab import *
import matplotlib.pyplot as plt
import matplotlib.colors as colors
import matplotlib.cm as cmx

'''
baseline on BDW
----------------
ComputeDistances  20.6
J2                25.5
bspline3d_vgh     15.10
bspline3d_v        8.60
DetUpdate          2.7
splineVGL          1.40
memmove            8.3
omp                2.80
sincosV            3.0
mod                1.20
cubicspline        0.90

Optimized
----------
bspline3d_vgh     24.20
bspline3d_v       17.90
ComputeDistances  10.70
J2                 8.40
omp                5.10
memmove            2.70
sincos             4.60
DetUpdate          3.10
sqrt               1.70
cubicspline        2.20
omp                1.10
splineVGL          1.00

BDW NiO-S8
0 ComputeDistances  20.6 10.70
1 J2                25.5  8.40
2 bspline3d_vgh     15.1 24.20
3 bspline3d_v        8.6 17.90
4 splineVGL          1.4  1.00
5 omp                2.8  5.10
6 memmove            8.3  2.70
7 sincos             3.0  4.6
8 DetUpdate          2.8  3.1
'''

speedup_8=2.64
Tfrac=np.array([
[ 20.6, 10.70/speedup_8],
[ 25.5,  8.40/speedup_8],
[ 15.1, 24.20/speedup_8],
[  8.6, 17.90/speedup_8],
[  1.4,  1.00/speedup_8],
[  2.8,  5.10/speedup_8],
[  8.3,  2.70/speedup_8],
[  3.0,  4.6 /speedup_8],
[  2.8,  3.1 /speedup_8]])

'''Roofline data'''
s=2.
peak=2145./s
L1  =6684.05/s
L2  =1699.3/s
L3  =710.82/s
Dram=126.02/s

l1_ai_max=peak/L1
l1_ai=np.arange(0.0,l1_ai_max,0.01)
l1_ai_roof=array([l1_ai_max,100])
l1_roof=array([peak,peak])
l1_scalar_ai=array([l1_ai_max/16.,32])
l1_scalar_gflops=array([peak/16.,peak/16.])
l1_vector_ai=array([l1_ai_max/2.,32])
l1_vector_gflops=array([peak/2.,peak/2.])

l2_ai_max=peak/L2
l2_ai=np.arange(0.0,l2_ai_max,0.01)

l3_ai_max=peak/L3
l3_ai=np.arange(0.0,l3_ai_max,0.01)

dram_ai_max=peak/Dram
dram_ai=np.arange(0.0,dram_ai_max,0.01)

fname=array(["DistTable","J2","J2-vgl","Bspline-vgh","Bspline-v","SPO-vgl"])
opt_ai=    array([0.321, 0.494, 1.718, 0.284, 0.483, 0.366])
opt_gflops=array([223.0, 271.402,207.638,157.902,198.658,166.971])
ref_ai=    array([0.142,0.086,0.127,0.246,0.483,0.67])
ref_gflops=array([56.15,28.43,48.02,90.01,119.8,81.83])

ind = np.array([1.0,1.5])    # the x locations for the groups
width = 0.2       # the width of the bars: can also be len(x) sequence
Tsum=np.array([0,0])
nmax=5
values=np.arange(nmax)
jet=plt.get_cmap("Blues")
cNorm=colors.Normalize(vmin=-1, vmax=values[nmax-1])
scalarMap=cmx.ScalarMappable(norm=cNorm,cmap=jet)

fig = plt.figure(figsize=(9,5))
plt.subplots_adjust(left=0.1,right=0.90,bottom=0.1,top=0.98)

#plt.figure(figsize=(8,5))
ax1=plt.subplot2grid((10,4),(1,0), colspan=1,rowspan=9)
ax2=plt.subplot2grid((10,4),(1,1), colspan=3,rowspan=8)

ax1.xaxis.set_tick_params(direction='in')
ax1.yaxis.set_tick_params(direction='in')

#explitly done to reverse legend
p0  = ax1.bar(ind,Tfrac[0], width, bottom=Tsum, color=scalarMap.to_rgba(values[0]),edgecolor = "black")
Tsum=Tsum+Tfrac[0] 
p1  = ax1.bar(ind,Tfrac[1], width, bottom=Tsum, color=scalarMap.to_rgba(values[1]),edgecolor = "black")
Tsum=Tsum+Tfrac[1] 
p2  = ax1.bar(ind,Tfrac[2], width, bottom=Tsum, color=scalarMap.to_rgba(values[2]),edgecolor = "black")
Tsum=Tsum+Tfrac[2] 
p3  = ax1.bar(ind,Tfrac[3], width, bottom=Tsum, color=scalarMap.to_rgba(values[3]),edgecolor = "black")
Tsum=Tsum+Tfrac[3] 
p4  = ax1.bar(ind,Tfrac[4], width, bottom=Tsum, color=scalarMap.to_rgba(values[4]),edgecolor = "black")
Tsum=Tsum+Tfrac[4] 
p5  = ax1.bar(ind,Tfrac[8], width, bottom=Tsum, color='orange',edgecolor = "black")
Tsum = Tsum + Tfrac[8]
full=np.array([100,100/speedup_8])-Tsum
p7  = ax1.bar(ind,full, width, bottom=Tsum, color='white',edgecolor = "black")

## start the first figure
ax1.set_xlim([0.8,1.9])
ax1.set_ylim([0,110])
ax1.set_ylabel('Normalized Profile',size=14)
ax1.yaxis.set_ticks(array([0,20,40,60,80,100]))
ax1.set_yticklabels(["0","0.2","0.4","0.6","0.8","1.0"], size=14)
ax1.xaxis.set_ticks(array([1,1.5]))
ax1.set_xticklabels(["Ref","Current"])
leg=plt.legend([p3, p2, p1, p0],
        ['Bspline-v','Bspline-vgh','J2','DistTable'],
        bbox_to_anchor=(0.12, 0.95),ncol=1,fancybox=True,prop={'size':14}) #frameon=True)

leg.get_frame().set_alpha(0.0)

ax2r = ax2.twinx()
r0, =ax2r.plot(array([ref_ai[0],opt_ai[0]]),array([ref_gflops[0],opt_gflops[0]]),'o-',markersize=9,lw=2)
r1, =ax2r.plot(array([ref_ai[1],opt_ai[1]]),array([ref_gflops[1],opt_gflops[1]]),'^-',markersize=10,color="red",lw=2)
r3, =ax2r.plot(array([ref_ai[3],opt_ai[3]]),array([ref_gflops[3],opt_gflops[3]]),'s-',markersize=9,color="purple",lw=2)
r4, =ax2r.plot(array([ref_ai[4],opt_ai[4]]),array([ref_gflops[4],opt_gflops[4]]),'h-',markersize=9,color="orange",lw=2)

l0, =ax2r.plot(l1_ai_roof,l1_roof,  '-', lw=1, color='black')
l1, =ax2r.plot(l1_ai,l1_ai*L1,      '-.', lw=2, color='black')
l2, =ax2r.plot(l2_ai,l2_ai*L2,    '--', lw=2, color='black')
l3, =ax2r.plot(l3_ai,l3_ai*L3,    ':', lw=2, color='black')
l4, =ax2r.plot(dram_ai,dram_ai*Dram,    '-', lw=2, color='black')
l5, =ax2r.plot(l1_scalar_ai,l1_scalar_gflops,    '-', lw=1, color='black')
l5, =ax2r.plot(l1_vector_ai,l1_vector_gflops,    '-', lw=1, color='black')

## start the right figure
ax2.set_xlim([0.02,2])
ax2.set_xlabel('AI (FLOPS/Byte)',size=14)
ax2r.set_xscale('log')
ax2r.set_ylim([20,2*peak])
ax2r.set_ylabel('GFLOPS',size=14)
ax2r.set_yscale('log')
ax2.set_yticks([])
ax2.set_yticklabels([])

#plot.tick_params(axis='both', which='major', labelsize=10)
#plot.tick_params(axis='both', which='minor', labelsize=8)

ax2.xaxis.set_tick_params(labelsize=14)
ax2r.yaxis.set_tick_params(labelsize=14)

plt.text(0.04,180,'L1',rotation=35,size=12)
plt.text(0.045,50,'L2',rotation=35,size=12)
plt.text(0.05,24,'L3',rotation=35,size=12)
plt.text(0.6,40,'DRAM',rotation=30,size=12)
plt.text(ref_ai[0]*1.15,ref_gflops[0]*0.9,'DistTable (Ref)')
plt.text(ref_ai[1]*1.15,ref_gflops[1]*0.9,'J2 (Ref)')
plt.text(ref_ai[3]*1.15,ref_gflops[3]*0.9,'Bspline-vgh (Ref)')
plt.text(ref_ai[4]*1.15,ref_gflops[4]*0.9,'Bspline-v (Ref)')
#plt.title("Profile and roofline of NiO-S8 on BDW")

plt.text(0.32,1150,'SP Vector FMA Peak',size=12)
plt.text(0.32,580,'SP Vector Add Peak',size=12)


savefig ('nio8_bdw_profile_roofline.png')

plt.show()


==> figures/nio8_profile_bdw_bar.py <==
from pylab import *
#import numpy as np
import matplotlib.pyplot as plt
import matplotlib.colors as colors
import matplotlib.cm as cmx
'''
baseline on BDW
----------------
ComputeDistances  20.6
J2                25.5
bspline3d_vgh     15.10
bspline3d_v        8.60
DetUpdate          2.7
splineVGL          1.40
memmove            8.3
omp                2.80
sincosV            3.0
mod                1.20
cubicspline        0.90

Optimized
----------
bspline3d_vgh     24.20
bspline3d_v       17.90
ComputeDistances  10.70
J2                 8.40
omp                5.10
memmove            2.70
sincos             4.60
DetUpdate          3.10
sqrt               1.70
cubicspline        2.20
omp                1.10
splineVGL          1.00

BDW NiO-S8
0 ComputeDistances  20.6 10.70
1 J2                25.5  8.40
2 bspline3d_vgh     15.1 24.20
3 bspline3d_v        8.6 17.90
4 splineVGL          1.4  1.00
5 omp                2.8  5.10
6 memmove            8.3  2.70
7 sincos             3.0  4.6
8 DetUpdate          2.8  3.1


'''
speedup_8=2.64

Tfrac=np.array([
[ 20.6, 10.70/speedup_8],
[ 25.5,  8.40/speedup_8],
[ 15.1, 24.20/speedup_8],
[  8.6, 17.90/speedup_8],
[  1.4,  1.00/speedup_8],
[  2.8,  5.10/speedup_8],
[  8.3,  2.70/speedup_8],
[  3.0,  4.6 /speedup_8],
[  2.8,  3.1 /speedup_8]])

N = 4

ind = np.array([1.0,1.5])    # the x locations for the groups
width = 0.2       # the width of the bars: can also be len(x) sequence
Tsum=np.array([0,0])

nmax=5
values=np.arange(nmax)
jet=plt.get_cmap("Blues")
cNorm=colors.Normalize(vmin=-1, vmax=values[nmax-1])
scalarMap=cmx.ScalarMappable(norm=cNorm,cmap=jet)

plt.subplots_adjust(left=0.125,right=0.925,bottom=0.15,top=0.85)

#explitly done to reverse legend
p0  = plt.bar(ind,Tfrac[0], width, bottom=Tsum, color=scalarMap.to_rgba(values[0]))
Tsum=Tsum+Tfrac[0] 
p1  = plt.bar(ind,Tfrac[1], width, bottom=Tsum, color=scalarMap.to_rgba(values[1]))
Tsum=Tsum+Tfrac[1] 
p2  = plt.bar(ind,Tfrac[2], width, bottom=Tsum, color=scalarMap.to_rgba(values[2]))
Tsum=Tsum+Tfrac[2] 
p3  = plt.bar(ind,Tfrac[3], width, bottom=Tsum, color=scalarMap.to_rgba(values[3]))
Tsum=Tsum+Tfrac[3] 
p4  = plt.bar(ind,Tfrac[4], width, bottom=Tsum, color=scalarMap.to_rgba(values[4]))
Tsum=Tsum+Tfrac[4] 
p5  = plt.bar(ind,Tfrac[8], width, bottom=Tsum, color='orange')
Tsum = Tsum + Tfrac[8]
full=np.array([100,100/speedup_8])-Tsum
p7  = plt.bar(ind,full, width, bottom=Tsum, color='white')

a = plt.axes()
a.set_xlim([0.8,5])
a.set_ylim([0,110])
#a.set_yticks([20,40,50,60,80,100])
a.set_yticklabels(["0.0","0.2","0.4","0.6","0.8","1.0"],size="14")
#a.set_ylim([0.8,100])
#plt.title('Normalized elapsed time on NiO-S8 on BDW',size="16")
#plt.title('Normalized elapsed time of NiO-S8 and NiO-S16')
plt.xticks(ind+0.1, ('Ref', 'Current'),size="14")
#plt.legend(['DT','J2','Bspline-vgh','Bspline-v','SPO-vgl','DetUpdate'], 
#        loc='center',ncol=1,frameon=False)

plt.legend([p3, p2, p1, p0],
        ['Bspline-v','Bspline-vgh','J2','DistTable'],
        bbox_to_anchor=(0.4, 0.88),ncol=1,frameon=False)
#plt.legend([p7,p5, p4, p3, p2, p1, p0],
#        ['Rest','DetUpdate','SPO-vgl','Bspline-v','Bspline-vgh','J2','DistTable'],
#        bbox_to_anchor=(0.3, 0.88),ncol=1,frameon=False)

savefig('nio8_profile_bdw_bar.png')

plt.show()


==> figures/nio_jastrow.py <==
#!/bin/env python
#from pylab import *
from pylab import *
import matplotlib.pyplot as plt
import matplotlib.colors as colors
import matplotlib.cm as cmx
j2uu = genfromtxt("J2.uu.dat");
j2ud = genfromtxt("J2.ud.dat");
j1ni1 = genfromtxt("J1.Ni.dat");
#j1ni2 = genfromtxt("J1.Ni2.dat");
j1o = genfromtxt("J1.O.dat");


plt.figure(figsize=(8,5))

im = plt.imread('nio_ballstick.png')

#im.thumbnail((64, 64), Image.ANTIALIAS)
#im=plt.imread.thumbnail('nio_ballstick.png', thumbfile, scale=0.1, interpolation='bilinear', preview=False)

x=array([0,6])
y=array([0,0])
#set the canvas to have space
plt.subplots_adjust(left=0.125,right=0.925,bottom=0.15,top=0.85)

#ordered to make legend better
plt.plot(j1ni1[:,0],-1.0*j1ni1[:,1], color="blue", lw=2);
plt.plot(j1o[:,0],  -1.0*j1o[:,1],  color="red",  lw=2);
plt.plot(j2uu[:,0], -1.0*j2uu[:,1],  color="black", lw=2);
plt.plot(j2ud[:,0], -1.0*j2ud[:,1], '--', color="black", lw=2);
#plt.plot(j1ni2[:,0], -1*j1ni2[:,1],  '--', color="blue",lw=2);
plt.plot(x,  y,                     color="black",  lw=1);

#axes
a = plt.axes()
#a.set_xticklabels(["0","1","2","3","4","5","6"], size=12)
#a.set_xlabel('N (number of splines)',size=16)
#a.set_yticklabels(size=14)
a.set_ylabel('Jastrow functors',size=16)
a.set_xlabel('Distance in Bohr',size=16)
#a.xaxis.set_label_coords(0.5,-0.1)
#a.yaxis.set_label_coords(-0.075,0.5)

#a.imshow(im)

#plt.title('Speedup on KNL',y=1.05,size=16)
#plt.legend(['U_uu','U_Ni1','U_O','U_ud','U_Ni2'],
plt.legend(['U_Ni','U_O','U_uu','U_ud'],
        bbox_to_anchor=(0.2, 0.9),
    loc=2,ncol=1,frameon=False)

#plt.text(2,-1,'18x',size=16) 
savefig ('nio_jastrow.png')

plt.show()


==> figures/nio_profile_bar.py <==
from pylab import *
#import numpy as np
import matplotlib.pyplot as plt
import matplotlib.colors as colors
import matplotlib.cm as cmx
'''
 0 dist           30	, 3.8	, 30.1	, 4.1 
 1 j2             17	, 6	, 17	, 5.1 
 2 bspline3d_vgh  14.7	, 12.7	, 15	, 12.9
 3 bsplnee3d_v    8.2	, 34	, 8.3	, 32.1
 4 spoVGL         4.1	, 1.4	, 2.4	, 1.2 
 5 modf           3.4	, 1	, 1.9	, 0   
 6 omp            3.4	, 6.9	, 1	, 1.1 
 7 detupdate      2.9	, 4.5	, 7.2	, 11.1
 8 memove         1.4	, 2.6	, 2.5	, 2   
 9 sincos         1.3	, 1.1	, 1	, 1.1 
10 cubicspline    1.2	, 1.2	, 1.7	, 1.7 
11 rest           12.4	, 24.8	, 11.9	, 27.6
'''
#speedup_8=3.2/1.28
#speedup_16=7.1/2.5 
speedup_8=2.4
speedup_16=2.4 

Tfrac=np.array([
[30	, 3.8/speedup_8	, 30.1	, 4.1 /speedup_16],
[17	, 6.0/speedup_8 , 17	, 5.1 /speedup_16],
[14.7	, 12.7/speedup_8, 15	, 12.9/speedup_16],
[8.2	, 34.0/speedup_8, 8.3	, 32.1/speedup_16],
[4.1	, 1.4/speedup_8	, 2.4	, 1.2 /speedup_16],
[3.4	, 1.0/speedup_8 , 1.9	, 0   /speedup_16],
[3.4	, 6.9/speedup_8	, 1	, 1.1 /speedup_16],
[2.9	, 4.5/speedup_8	, 7.2	, 11.1/speedup_16],
[1.4	, 2.6/speedup_8	, 2.5	, 2   /speedup_16],
[1.3	, 1.1/speedup_8	, 1	, 1.1 /speedup_16],
[1.2	, 1.2/speedup_8	, 1.7	, 1.7 /speedup_16],
[12.4	, 24.8/speedup_8, 11.9	, 27.6/speedup_16]])

N = 4

ind = np.array([1.0,1.3, 2.1,2.4])    # the x locations for the groups
width = 0.2       # the width of the bars: can also be len(x) sequence
Tsum=np.array([0,0,0,0])

nmax=5
values=np.arange(nmax)
jet=plt.get_cmap("Blues")
cNorm=colors.Normalize(vmin=-1, vmax=values[nmax-1])
scalarMap=cmx.ScalarMappable(norm=cNorm,cmap=jet)

fig = plt.figure(figsize=(9,4.5))
plt.subplots_adjust(left=0.125,right=0.925,bottom=0.10,top=0.95)

#explitly done to reverse legend
p0  = plt.bar(ind,Tfrac[0], width, bottom=Tsum, color=scalarMap.to_rgba(values[0]),edgecolor = "black")
Tsum=Tsum+Tfrac[0] 
p1  = plt.bar(ind,Tfrac[1], width, bottom=Tsum, color=scalarMap.to_rgba(values[1]),edgecolor = "black")
Tsum=Tsum+Tfrac[1] 
p2  = plt.bar(ind,Tfrac[2], width, bottom=Tsum, color=scalarMap.to_rgba(values[2]),edgecolor = "black")
Tsum=Tsum+Tfrac[2] 
p3  = plt.bar(ind,Tfrac[3], width, bottom=Tsum, color=scalarMap.to_rgba(values[3]),edgecolor = "black")
Tsum=Tsum+Tfrac[3] 
p4  = plt.bar(ind,Tfrac[4], width, bottom=Tsum, color=scalarMap.to_rgba(values[4]),edgecolor = "black")
Tsum=Tsum+Tfrac[4] 
p5  = plt.bar(ind,Tfrac[7], width, bottom=Tsum, color='orange',edgecolor = "black")
Tsum = Tsum + Tfrac[7]
full=np.array([100,100/speedup_8,100,100/speedup_16])-Tsum
p7  = plt.bar(ind,full, width, bottom=Tsum, color='white',edgecolor = "black")

#while i < 12:
#    p1  = plt.bar(ind,Tfrac[i], width, bottom=Tsum, 
#            color=scalarMap.to_rgba(values[i]))
#    Tsum=Tsum+Tfrac[i]
#    i+=1

a = plt.axes()
a.xaxis.set_tick_params(direction='in')
a.yaxis.set_tick_params(direction='in')

a.set_xlim([0.8,2.6])
a.set_ylim([0,120])
a.set_yticklabels(["0.0","0.2","0.4","0.6","0.8","1.0"],size="16")
plt.xticks(ind, ('Ref', 'Current', 'Ref', 'Current'),size="16")

plt.legend([p7,p5, p4, p3, p2, p1, p0],
        ['Rest','DetUpdate','SPO-vgl','Bspline-v','Bspline-vgh','J2','DistTable'],
        bbox_to_anchor=(0.6, 0.2),ncol=1,frameon=False, prop={'size':14})
plt.text(1.15,107,'NiO-32',size=18) 
plt.text(2.25,107,'NiO-64',size=18) 
#        loc='lower center',ncol=1,frameon=False)

a.set_ylabel('Normalized Profile',size=18)

savefig('nio_profile_bar.png')

plt.show()


==> figures/nio_speed_memory.py <==
#!/bin/env python
#from pylab import *
from pylab import *
import matplotlib.pyplot as plt
import matplotlib.colors as colors
import matplotlib.cm as cmx

'''
                   Efficiency                      Speedup                       Memory usage    
NiO S16              1S_BDW  KNL_cache  KNL_Flat   1S_BDW  KNL_Cache   KNL_Flat    1S_BDW  KNL
        rel          18.415  53.73      0           1.0     2.9        0.0         41      49
        rel_MP       46.714  67.84      0           2.5     3.7        0.0         23      31
        OPT_MP_SOA   96.578  125.86     130.04      5.2     6.8        7.1         9.686   13

'''


nio16_speedup = array([[1.0,2.5,5.2],[2.9,3.7,6.8],[0.0,0.0,7.1]]);
nio16_gb =array([[41, 23, 9.686], [49,31,13], [0,0,13]]);
nio8_speedup = array([[1.0,1.28,2.64],[1.35,1.57,3.21],[0.0,1.57,3.23]]);
nio8_gb =array([[13, 7.84, 3.3], [16.7,10,5.358],[0,10,5.358]]);

#set the canvas to have space
plt.figure(figsize=(8,5))

f, ((ax1, ax2), (ax3, ax4)) = plt.subplots(2, 2)
plt.subplots_adjust(left=0.1,top=0.90, bottom=0.1,right=0.975,wspace=0.1,hspace=0.1)

#width of each bar
width=0.5
#number of groups
ind=np.arange(0,7,3)
#number of columns per group
values=np.arange(3)

#select colormap
jet=plt.get_cmap("Blues")
cNorm=colors.Normalize(vmin=-1, vmax=values[2])
scalarMap=cmx.ScalarMappable(norm=cNorm,cmap=jet)

knc=2
bdw=1
knl=8

#no gap
x = np.linspace(0, 9, 3)
y = array([1,1,1]) 
y16 = array([16,16,16]) 

ax1.xaxis.set_tick_params(direction='in')
ax1.yaxis.set_tick_params(direction='in')
ax1.set_xlim([0,9])
ax1.set_ylim([0,8])
ax1.bar(ind+1.5*width,  nio8_speedup[0],width,color=scalarMap.to_rgba(values[0]),edgecolor = "black")
ax1.bar(ind+2.5*width,nio8_speedup[1],width,color=scalarMap.to_rgba(values[1]),edgecolor = "black")
ax1.bar(ind+3.5*width,nio8_speedup[2],width,color=scalarMap.to_rgba(values[2]),edgecolor = "black")
ax1.xaxis.set_ticks(array([1.5,4.5,7.5]))
ax1.set_xticklabels([])
ax1.set_title('NiO-32',size=14)
ax1.set_ylabel('Relative throughputs',size=13)
ax1.yaxis.set_ticks(array([0,2,4,6,8]))
ax1.set_yticklabels(["0","2","4","6","8"], size=13)
ax1.yaxis.set_label_coords(-0.125,0.5)
ax1.xaxis.set_tick_params(direction='in')
ax1.yaxis.set_tick_params(direction='in',labelsize=13)


#ax2.plot(x, y, color='black')
ax2.xaxis.set_tick_params(direction='in')
ax2.yaxis.set_tick_params(direction='in')
ax2.set_xlim([0,9])
ax2.set_ylim([0,8])
ax2.bar(ind+1.5*width,  nio16_speedup[0],width,color=scalarMap.to_rgba(values[0]),edgecolor = "black")
ax2.bar(ind+2.5*width,nio16_speedup[1],width,color=scalarMap.to_rgba(values[1]),edgecolor = "black")
ax2.bar(ind+3.5*width,nio16_speedup[2],width,color=scalarMap.to_rgba(values[2]),edgecolor = "black")
ax2.yaxis.set_ticks(array([0,2,4,6,8]))
ax2.set_yticklabels([])
ax2.xaxis.set_ticks(array([1.5,4.5,7.5]))
ax2.set_xticklabels([])
ax2.set_title('NiO-64',size=13)
ax2.xaxis.set_tick_params(direction='in')
ax2.yaxis.set_tick_params(direction='in',labelsize=13)

ax3.plot(x, y16, color='black')
ax3.set_xlim([0,9])
ax3.set_ylim([0,50])
ax3.bar(ind+1.5*width,  nio8_gb[0],width,color=scalarMap.to_rgba(values[0]),edgecolor = "black")
ax3.bar(ind+2.5*width,nio8_gb[1],width,color=scalarMap.to_rgba(values[1]),edgecolor = "black")
ax3.bar(ind+3.5*width,nio8_gb[2],width,color=scalarMap.to_rgba(values[2]),edgecolor = "black")
ax3.xaxis.set_ticks(array([1.5,4.5,7.5]))
ax3.set_xticklabels(["Ref","Ref+MP","Current"], size=13)
ax3.set_ylabel('Memory use in GB',size=14)
ax3.yaxis.set_label_coords(-0.125,0.5)
ax3.text(6.5,17.5,'MCDRAM')
ax3.xaxis.set_tick_params(direction='in')
ax3.yaxis.set_tick_params(direction='in',labelsize=13)

ax4.plot(x, y16, color='black')
ax4.set_xlim([0,9])
ax4.set_ylim([0,50])
ax4.bar(ind+1.5*width,  nio16_gb[0],width,color=scalarMap.to_rgba(values[0]),edgecolor = "black")
ax4.bar(ind+2.5*width,nio16_gb[1],width,color=scalarMap.to_rgba(values[1]),edgecolor = "black")
ax4.bar(ind+3.5*width,nio16_gb[2],width,color=scalarMap.to_rgba(values[2]),edgecolor = "black")
ax4.xaxis.set_ticks(array([1.5,4.5,7.5]))
ax4.set_xticklabels(["Ref","Ref+MP","Current"], size=14)
ax4.set_yticklabels([])
ax4.xaxis.set_tick_params(direction='in')
ax4.yaxis.set_tick_params(direction='in',labelsize=12)

ax1.legend(['BDW','KNL-Cache','KNL-Flat'], loc='upper left',ncol=1,frameon=False,prop={'size':12})
savefig ('nio_speed_memory.png')

plt.show()


==> figures/powerComp.py <==
#!/bin/env python
#from pylab import *
from pylab import *
import matplotlib.pyplot as plt

'''
                       1S BDW                       KNL     
                Optimized       Released        Optizmed        released
                5       148.73  98.63   143.14  79.75
                10      148.655 144.165 146.91  114.68
                15      148.84  145.525 205.53  194.66
                20      149.215 145.885 212.78  203.53
                25      149.395 143.4   209.98  195.56
                30      149.44  146.475 209.78  200.52
                35      149.64  144.18  212.46  204.75
                40      149.49  146.99  196.99  198.97
                45      149.37  144.19  209.15  205.27
                50      151.395 146.725 207.58  200.4
                55      152.155 147.355 207.89  201.99
                60      152.28  144.675 210.09  206.43
                65      151.815 147.575 208.96  203.23
                70      152.24  144.055 207.68  203.08
                75      152.06  147.64  210.18  206.77
                80      152.115 147.9   210.51  202.97
                85      152.175 145.16  206.35  207.24
                90      151.995 148.15  208.76  194.3
                95      152.18  145.625 209.74  207.92
                100     151.83  148.08  211.23  211.14
                105     152.21  148.23  208.12  214.02
                110     152.175 144.02  209.98  209.7
                115     152.2   147.655         212.43
                120     152.21  146.685         213.59
                125     152.085 144.975         211.08
                130     152.15  148.64          214.97
                135     151.775 147.21          210.71
                140     148.545 147.045         214.37
                145             147.08          211.26
                150             147.785         211.69
                155             148.885         214.79
                160             147.255         210.98
                165             147.04          214.58
                170             147.375         214.14
                175             147.44          208.32
                180             148.695         214.83
                185             147.075         211.58
                190             147.525         214.2
                195             147.395         212.28
                200             147.79          211.06
                205             148.475         214.89
                210             146.905         211.47
                215             147.18          214.09
                220             147.255         212.71
                225             149.08          212.84
                230             147.165         212.81
                235             146.995         211.23
                240             146.62          213.63
                245             147.4           213.11
                250             148.795         212.52
                255             147.12          214.95
                260             147.19          209.38
                265             146.47          186.77
                270             147.525         
                275             148.795         
                280             146.64          
                285             146.645         
                290             147.365         
                295             147.125         
                300             148.575         
                305             147.115         
                310             147.375         
                315             147.375         
                320             148.47          
                325             147.385         
                330             147.08          
                335             146.87          
                340             146.92          
                345             148.78          
                350             147.165         
                355             146.335         
                360             146.735         
                365             147.03          
                370             148.7           
'''

power_array=([
  [148.73, 148.655,        148.84, 149.215,        149.395,        149.44, 149.64, 149.49, 149.37, 151.395,        152.155,        152.28, 151.815,        152.24, 152.06, 152.115,        152.175,        151.995,        152.18, 151.83, 152.21, 152.175,        152.2,  152.21, 152.085,        152.15, 151.775,        148.545],
  [98.63, 144.165, 145.525, 145.885, 143.4, 146.475, 144.18, 146.99, 144.19, 146.725, 147.355, 144.675, 147.575, 144.055, 147.64, 147.9, 145.16, 148.15, 145.625, 148.08, 148.23, 144.02, 147.655, 146.685, 144.975, 148.64, 147.21, 147.045, 147.08, 147.785, 148.885, 147.255, 147.04, 147.375, 147.44, 148.695, 147.075, 147.525, 147.395, 147.79, 148.475, 146.905, 147.18, 147.255, 149.08, 147.165, 146.995, 146.62, 147.4, 148.795, 147.12, 147.19, 146.47, 147.525, 148.795, 146.64, 146.645, 147.365, 147.125, 148.575, 147.115, 147.375, 147.375, 148.47, 147.385, 147.08, 146.87, 146.92, 148.78, 147.165, 146.335, 146.735, 147.03, 148.7],
  [143.14, 146.91, 205.53, 212.78, 209.98, 209.78, 212.46, 196.99, 209.15, 207.58, 207.89, 210.09, 208.96, 207.68, 210.18, 210.51, 206.35, 208.76, 209.74, 211.23, 208.12, 209.98],
  [79.75, 114.68, 194.66, 203.53, 195.56, 200.52, 204.75, 198.97, 205.27, 200.4, 201.99, 206.43, 203.23, 203.08, 206.77, 202.97, 207.24, 194.3, 207.92, 211.14, 214.02, 209.7, 212.43, 213.59, 211.08, 214.97, 210.71, 214.37, 211.26, 211.69, 214.79, 210.98, 214.58, 214.14, 208.32, 214.83, 211.58, 214.2, 212.28, 211.06, 214.89, 211.47, 214.09, 212.71, 212.84, 212.81, 211.23, 213.63, 213.11, 212.52, 214.95, 209.38, 186.77]
  ])


indBDWOpt = np.arange(5,145,5)
indBDWRel = np.arange(5,375,5)
indKNLOpt = np.arange(5,115,5)
indKNLRel = np.arange(5,270,5)

#set the canvas to have space
plt.figure(figsize=(8,6))
plt.subplots_adjust(right=0.925,bottom=0.15,top=0.85)

#plot the data
plt.plot (indKNLOpt,power_array[2],'x-',  markersize=4, lw=2)
plt.plot (indKNLRel,power_array[3],'r-',  markersize=4, lw=2)
plt.plot (indBDWOpt,power_array[0],'s-',  markersize=4, lw=2)
plt.plot (indBDWRel,power_array[1],'o-',  markersize=4, lw=2)

###labels
plt.xlabel ('Time in seconds', size=16)
plt.ylabel ('Power in Watt.', size=16)
plt.title('Power usage on KNL and BDW',y=1.05,size=16)
##
###axes
a = plt.axes()
a.set_xlim([0,370])
a.set_ylim([50,300])
a.xaxis.set_ticks([5,100,150,200, 250, 300, 370])
#a.yaxis.set_ticks([0,100,200,250])
#a.set_xticklabels(['1', '2', '4', '8','16','32'], size=12)
#a.set_yticklabels(['200', '400', '600', '800'], size=12)

#remove this if texts are used
plt.legend(['KNL-Opt', 'KNL-Ref', 'BDW-Opt', 'BDW-Ref'],loc='upper left',frameon=False)

##
savefig ('powerComp.png')
plt.show()

